$q$-Zeta positivity for root and Ferrers-cell posets

We prove that Chapoton's $q$-Zeta numerator has nonnegative coefficients for the positive-root poset of every finite reduced irreducible crystallographic root system, graded by root height minus one and normalized by Chapoton's prescribed denominator. The same holds for every interval of the root poset with zero adjoined. The key observation is that adjoining a minimum changes the numerator only by the substitution $t\mapsto qt$. The numerator thereby becomes a nonnegative combination of flag $h$-numbers of a lower-semimodular lattice, and a classical labelling of the dual lattice gives a positive descent expansion. To make the coefficients explicit, we construct signed edge-lexicographic (EL) labellings of Ferrers-cell posets with nonincreasing boundaries. They give ballot-word formulas in types $A$, $B$, and $C$, which prove an observation of Chapoton in type $B$, and a coloured path formula in type $D$. For trapezoidal boundaries, one-boundary major-index enumerators evaluate the path sums in Gaussian-binomial form.

==> anc/README.md <==
# Exact finite checks accompanying P2252

These ancillary files accompany "Positive formulas for q-Zeta numerators of root
and Ferrers-cell posets" by Qihang Wang and Weiye Li (arXiv:2609.24541,
version 2). It contains the immutable
checker sources and the hashes of the original finite-check outputs.
These checks supplement, rather than replace, the proofs for arbitrary ranks.

## Requirements and invocation

Python 3.10 or later; standard library only. Extract into a fresh directory on
an authorized computational host. Each extension script creates its JSON output
exclusively and therefore refuses to overwrite an existing file. The checks
may be resource intensive; run them on a computational host with sufficient
memory and time.

```sh
python3 -m unittest test_ballot_formula
python3 -m unittest test_endpoint_formulas
python3 check_root_lattices.py
python3 check_root_numerators.py
python3 check_type_d_paths.py
```

The two unittest modules are the retained original checks. The root scripts
import check_root_lattices; the type-D script additionally imports
check_root_numerators. Imports are part of the scientific execution and must
be included when reproducing the checks.

## Coverage and success conditions

- test_ballot_formula: B1 through B10, geometric roots versus cells, lattice
  operations, every interval's explicit EL property, direct weak chains versus
  ballot words, central-binomial counts, upper t-slices and binomial-square
  q=1 coefficients. Success is the unittest exit code and the assertions.
- test_endpoint_formulas: retained finite endpoint/interval Gaussian checks.
  Its explicit loops define its ranges; no broader coverage is claimed here.
- check_root_lattices: A1-A6, B2-B6, C2-C6, D4-D8, E6-E8, F4 and G2 (26
  root systems), root covers, joins/meets and lower-semimodular diamonds.
- check_root_numerators: A1, A3, B3, C3, D4-D8, E6-E8, F4 and G2 (14 root
  systems), direct weak-chain numerators versus dual-label descent numerators
  and the unique increasing-chain property on every interval. The weak-chain
  recurrence is E1(x)=q^rho(x), E_(m+1)(x)=q^rho(x) sum_(y<=x) E_m(y).
  Terms through maximum rank H+1 are multiplied by the fixed denominator;
  the extra coefficient is asserted to vanish. This does not compute every
  local interval numerator separately.
- check_type_d_paths: D4-D10, Euclidean simple-root dominance versus doubled
  cells, heights, every interval's EL property, and agreement among coloured
  words, labelled maximal chains and direct weak chains.

The direct and labelled recursions are different, but they share some root
data. D and F4 have additional Euclidean models, and G2 has its explicit
six-root control. E6-E8 use one Cartan root generator; complete root-generation
independence is not claimed. All arithmetic in the reported executions was
exact. JSON cases report STRUCTURAL_PASS or FINITE_PASS; a finite pass supplements, rather than
replaces, the symbolic proofs.

## Immutable extension evidence

| Script | SHA-256 |
|---|---|
| check_root_lattices.py | 54dd5f7fa283aa22eed9892a11d590558f50518bfef408d9d64683b60a145b62 |
| check_root_numerators.py | 6bf28e93a04ccf6bb67b9fc91e2461848c1c07fdf26aca19f07a074b650ec733 |
| check_type_d_paths.py | a9f357c33a7258de02a7e2f4132a23b76309ad737cc443aaab3af76db7f9c110 |

| Original output | SHA-256 |
|---|---|
| root-lattices.json | 00e47abd07e9fca4188a6aeed05625b812824160231d0c3bfe2856d326c4fba1 |
| root-numerators.json | 048b9aaa07f0b1293482fecc4bb7663f8c09c9df112f144cf95e242b42b5a894 |
| type-d-paths.json | 20196488cb7f45efe8dc770e82b13aea42246ff87f8961d619dc34be5bb5fa06 |

These output hashes identify the authors' original executions, whose complete
outputs remain in their research archive. Replay outputs may differ at the
byte level because they include elapsed time. Compare exact mathematical
case fields, not timing fields, when checking a fresh run. SHA256SUMS in this
directory identifies every included source file.


==> anc/SHA256SUMS <==
2882249244a2e26eff8a4d51a922f67a5fcdcfde83f67abb28c7d5cc8cad7e81  README.md
aa7b87f56c1a2a2f5b007bd7130afb9412ec731cde19aa71d381317ca999cf57  ballot_formula.py
54dd5f7fa283aa22eed9892a11d590558f50518bfef408d9d64683b60a145b62  check_root_lattices.py
6bf28e93a04ccf6bb67b9fc91e2461848c1c07fdf26aca19f07a074b650ec733  check_root_numerators.py
a9f357c33a7258de02a7e2f4132a23b76309ad737cc443aaab3af76db7f9c110  check_type_d_paths.py
7faef248a360b2546e4e120f82717045cfa4c1bcc5a0d005ea55ca96b9f2e39d  test_ballot_formula.py
4aa72030b74e56587fc9c85db20ed19a87e988bb52197c492cb497e9ce46eef5  test_endpoint_formulas.py


==> anc/ballot_formula.py <==
"""Exact finite checks for the Type-B q-Zeta ballot formula.

This module uses only integer arithmetic.  Its direct computation starts from
the defining weak-chain enumerators and multiplies by Chapoton's denominator;
it is intentionally independent of the ballot-word derivation.
"""

from itertools import product


def _qadd(left, right):
    result = dict(left)
    for exponent, coefficient in right.items():
        result[exponent] = result.get(exponent, 0) + coefficient
        if result[exponent] == 0:
            del result[exponent]
    return result


def _qscale_shift(poly, coefficient, shift):
    if coefficient == 0:
        return {}
    return {
        exponent + shift: coefficient * value
        for exponent, value in poly.items()
        if coefficient * value
    }


def _qsum(polys):
    result = {}
    for poly in polys:
        result = _qadd(result, poly)
    return result


def cells(rank):
    return [
        (left, right)
        for left in range(1, rank + 1)
        for right in range(left, 2 * rank - left + 1)
    ]


def cell_leq(lower, upper):
    return lower[0] >= upper[0] and lower[1] <= upper[1]


def enumerate_ballot_words(rank):
    """Return the endpoint-growth words whose reversals are ballot words."""
    length = 2 * rank - 2
    admissible = []
    for word_tuple in product("LR", repeat=length):
        balance = 0
        valid = True
        for letter in reversed(word_tuple):
            balance += 1 if letter == "R" else -1
            if balance < 0:
                valid = False
                break
        if valid:
            admissible.append("".join(word_tuple))
    return admissible


def ballot_numerator(rank):
    """Return {(q-degree, t-degree): coefficient} from the word formula."""
    result = {}
    for word in enumerate_ballot_words(rank):
        descents = [
            index
            for index, letter in enumerate(word, start=1)
            if letter == "L" and (index == 1 or word[index - 2] == "R")
        ]
        monomial = (sum(index - 1 for index in descents), len(descents))
        result[monomial] = result.get(monomial, 0) + 1
    return result


def direct_q_zeta_numerator(rank):
    """Compute the numerator directly from weak-chain rank enumerators."""
    poset = cells(rank)
    height = 2 * rank - 2

    weak_chain_sums = [{0: 1}]
    endpoint_sums = None
    for length in range(1, height + 2):
        if length == 1:
            endpoint_sums = {
                cell: {cell[1] - cell[0]: 1} for cell in poset
            }
        else:
            previous = endpoint_sums
            endpoint_sums = {}
            for upper in poset:
                lower_sum = _qsum(
                    previous[lower]
                    for lower in poset
                    if cell_leq(lower, upper)
                )
                endpoint_sums[upper] = _qscale_shift(
                    lower_sum, 1, upper[1] - upper[0]
                )
        weak_chain_sums.append(_qsum(endpoint_sums.values()))

    denominator = [{0: 1}]
    for exponent in range(height + 1):
        next_coefficients = [dict(poly) for poly in denominator] + [{}]
        for t_degree in range(1, len(next_coefficients)):
            prior = denominator[t_degree - 1] if t_degree - 1 < len(denominator) else {}
            next_coefficients[t_degree] = _qadd(
                next_coefficients[t_degree], _qscale_shift(prior, -1, exponent)
            )
        denominator = next_coefficients

    numerator = {}
    for t_degree in range(height + 2):
        coefficient = {}
        for denominator_degree in range(min(t_degree, height + 1) + 1):
            coefficient = _qadd(
                coefficient,
                _qmul(
                    denominator[denominator_degree],
                    weak_chain_sums[t_degree - denominator_degree],
                ),
            )
        if t_degree == height + 1:
            if coefficient:
                raise AssertionError("numerator did not truncate at the expected degree")
            continue
        for q_degree, value in coefficient.items():
            if value:
                numerator[(q_degree, t_degree)] = value
    return numerator


def _qmul(left, right):
    result = {}
    for left_degree, left_coefficient in left.items():
        for right_degree, right_coefficient in right.items():
            degree = left_degree + right_degree
            result[degree] = result.get(degree, 0) + left_coefficient * right_coefficient
            if result[degree] == 0:
                del result[degree]
    return result


def _covers(element, rank):
    if element is None:
        return [(index, index) for index in range(1, rank + 1)]
    left, right = element
    successors = []
    if left > 1:
        successors.append((left - 1, right))
    if right < 2 * rank - left:
        successors.append((left, right + 1))
    return successors


def _label(lower, upper):
    if lower is None:
        return upper[0]
    if upper[0] == lower[0] - 1:
        return -upper[0]
    return upper[1]


def _leq(lower, upper):
    return lower is None or (upper is not None and cell_leq(lower, upper))


def _interval_label_sequences(lower, upper, rank):
    if lower == upper:
        return [()]
    sequences = []
    for successor in _covers(lower, rank):
        if _leq(successor, upper):
            for tail in _interval_label_sequences(successor, upper, rank):
                sequences.append((_label(lower, successor),) + tail)
    return sequences


def verify_el_labeling(rank):
    """Exhaustively verify the EL property on every interval."""
    elements = [None] + cells(rank)
    for lower in elements:
        for upper in elements:
            if not _leq(lower, upper):
                continue
            sequences = _interval_label_sequences(lower, upper, rank)
            rising = [
                sequence
                for sequence in sequences
                if all(a < b for a, b in zip(sequence, sequence[1:]))
            ]
            if len(rising) != 1 or rising[0] != min(sequences):
                return False
    return True


def _simple_root_coefficients(rank, e_coords):
    """Return simple-root coefficients of a vector given in the e-basis."""
    partial = 0
    coefficients = []
    for index in range(rank):
        partial += e_coords[index]
        coefficients.append(partial)
    return tuple(coefficients)


def positive_roots(rank):
    """Return (e-basis vector, cell) pairs for the three type-B families."""
    roots = []
    for i in range(1, rank + 1):
        for j in range(i + 1, rank + 1):
            vector = [0] * rank
            vector[i - 1] = 1
            vector[j - 1] = -1
            roots.append((tuple(vector), (i, j - 1)))
        short = [0] * rank
        short[i - 1] = 1
        roots.append((tuple(short), (i, rank)))
        for j in range(i + 1, rank + 1):
            vector = [0] * rank
            vector[i - 1] = 1
            vector[j - 1] = 1
            roots.append((tuple(vector), (i, 2 * rank - j + 1)))
    return roots


def cell_join(left, right):
    if left is None:
        return right
    if right is None:
        return left
    return (min(left[0], right[0]), max(left[1], right[1]))


def cell_meet(left, right):
    if left is None or right is None:
        return None
    first = max(left[0], right[0])
    second = min(left[1], right[1])
    if first <= second:
        return (first, second)
    return None


def hat_rank(element):
    if element is None:
        return 0
    return element[1] - element[0] + 1


def verify_root_cell_model(rank):
    """Check the root-to-cell bijection, order, and rank."""
    roots = positive_roots(rank)
    mapped_cells = [cell for _, cell in roots]
    if sorted(mapped_cells) != sorted(cells(rank)):
        return False
    simple = [_simple_root_coefficients(rank, vector) for vector, _ in roots]
    for index, (_, cell) in enumerate(roots):
        if cell[1] - cell[0] != sum(simple[index]) - 1:
            return False
    for i, (_, left_cell) in enumerate(roots):
        for j, (_, right_cell) in enumerate(roots):
            difference = tuple(
                simple[j][k] - simple[i][k] for k in range(rank)
            )
            comparable = all(value >= 0 for value in difference)
            if comparable != cell_leq(left_cell, right_cell):
                return False
    return True


def verify_lattice_operations(rank):
    """Check joins, meets, and the lower-semimodular rank inequality."""
    elements = [None] + cells(rank)
    for left in elements:
        for right in elements:
            join = cell_join(left, right)
            meet = cell_meet(left, right)
            if join not in elements:
                return False
            if meet not in elements:
                return False
            if not (_leq(left, join) and _leq(right, join)):
                return False
            if not (_leq(meet, left) and _leq(meet, right)):
                return False
            for other in elements:
                if _leq(left, other) and _leq(right, other) and not _leq(join, other):
                    return False
                if _leq(other, left) and _leq(other, right) and not _leq(other, meet):
                    return False
            if hat_rank(left) + hat_rank(right) > hat_rank(meet) + hat_rank(join):
                return False
    return True


==> anc/check_root_lattices.py <==
"""ECS-only structural test for crystallographic root-poset extensions.

Generate roots by exact simple reflections. Check the augmented lattice and
every lower-semimodular cover diamond, rather than assuming Ferrers geometry.
The independent D coordinate construction checks the reflection generator.
"""

import hashlib
import itertools
import json
import time
from collections import Counter
from pathlib import Path


def cartan(kind, rank):
    matrix = [[2 if i == j else 0 for j in range(rank)] for i in range(rank)]
    if kind in ("A", "B", "C", "F", "G"):
        edges = [(i, i + 1) for i in range(rank - 1)]
    elif kind == "D":
        edges = [(i, i + 1) for i in range(rank - 3)]
        edges += [(rank - 3, rank - 2), (rank - 3, rank - 1)]
    elif kind == "E":
        # Arms at vertex zero have lengths 1,2,rank-4.
        edges, next_vertex = [], 1
        for length in (1, 2, rank - 4):
            previous = 0
            for _ in range(length):
                edges.append((previous, next_vertex))
                previous, next_vertex = next_vertex, next_vertex + 1
        assert next_vertex == rank
    else:
        raise ValueError(kind)
    for i, j in edges:
        matrix[i][j] = matrix[j][i] = -1
    if kind == "B":
        matrix[-1][-2] = -2
    elif kind == "C":
        matrix[-2][-1] = -2
    elif kind == "F":
        matrix[1][2] = -2
    elif kind == "G":
        matrix[0][1] = -3
    return matrix


def positive_roots(matrix):
    rank = len(matrix)
    seen = {tuple(int(i == j) for i in range(rank)) for j in range(rank)}
    pending = list(seen)
    while pending:
        root = pending.pop()
        for i, row in enumerate(matrix):
            reflected = list(root)
            reflected[i] -= sum(a * b for a, b in zip(row, root))
            reflected = tuple(reflected)
            if reflected not in seen:
                seen.add(reflected)
                pending.append(reflected)
        assert len(seen) <= 1000
    assert all(all(v >= 0 for v in x) or all(v <= 0 for v in x) for x in seen)
    return sorted((x for x in seen if all(v >= 0 for v in x)), key=lambda x: (sum(x), x))


def direct_d_roots(rank):
    """Expand e_i-e_j and e_i+e_j in the standard D simple basis."""
    answer = set()
    for i in range(rank):
        for j in range(i + 1, rank):
            minus = [0] * rank
            if j < rank - 1:
                for k in range(i, j):
                    minus[k] = 1
            else:
                for k in range(i, rank - 1):
                    minus[k] = 1
            answer.add(tuple(minus))
            plus = [0] * rank
            if j < rank - 1:
                for k in range(i, j):
                    plus[k] = 1
                for k in range(j, rank - 2):
                    plus[k] = 2
                plus[-2] = plus[-1] = 1
            else:
                for k in range(i, rank - 2):
                    plus[k] = 1
                plus[-1] = 1
            answer.add(tuple(plus))
    return answer


def audit(kind, rank, expected):
    roots = positive_roots(cartan(kind, rank))
    assert len(roots) == expected, (kind, rank, len(roots))
    if kind == "D":
        assert set(roots) == direct_d_roots(rank)
    zero = (0,) * rank
    elements = [zero] + roots
    height = [sum(x) for x in elements]
    le = [[all(a <= b for a, b in zip(x, y)) for y in elements] for x in elements]
    lower = [{i for i in range(len(elements)) if le[i][j]} for j in range(len(elements))]
    upper = [{j for j in range(len(elements)) if le[i][j]} for i in range(len(elements))]
    failures, pairs, diamonds = [], 0, 0
    covers = []
    for j in range(len(elements)):
        below = lower[j] - {j}
        immediate = [i for i in below if not any(k != i and le[i][k] for k in below)]
        assert all(height[j] == height[i] + 1 for i in immediate), (kind, rank, j)
        covers.append(immediate)
    for x, y in itertools.combinations_with_replacement(range(len(elements)), 2):
        pairs += 1
        below, above = lower[x] & lower[y], upper[x] & upper[y]
        meets = [z for z in below if not any(w != z and le[z][w] for w in below)]
        joins = [z for z in above if not any(w != z and le[w][z] for w in above)]
        if len(meets) != 1 or len(joins) != 1:
            failures.append({"kind": "not_lattice", "x": elements[x], "y": elements[y],
                             "meets": [elements[z] for z in meets],
                             "joins": [elements[z] for z in joins]})
    for z, immediate in enumerate(covers):
        for x, y in itertools.combinations(immediate, 2):
            diamonds += 1
            common = lower[x] & lower[y]
            meet = max(common, key=lambda w: height[w])
            if height[meet] != height[z] - 2:
                failures.append({"kind": "lower_semimodular_failure", "top": elements[z],
                                 "lower_covers": [elements[x], elements[y]],
                                 "meet": elements[meet]})
    return {"type": kind + str(rank), "root_count": len(roots),
            "height_counts": sorted(Counter(height[1:]).items()),
            "max_height": max(height), "all_pairs": pairs, "cover_diamonds": diamonds,
            "status": "STRUCTURAL_PASS" if not failures else "OBSTRUCTION",
            "failures": failures}


if __name__ == "__main__":
    started = time.monotonic()
    cases = [("A", r, r * (r + 1) // 2) for r in range(1, 7)]
    cases += [(k, r, r * r) for k in ("B", "C") for r in range(2, 7)]
    cases += [("D", r, r * (r - 1)) for r in range(4, 9)]
    cases += [("E", 6, 36), ("E", 7, 63), ("E", 8, 120), ("F", 4, 24), ("G", 2, 6)]
    report = {"cases": [audit(*case) for case in cases],
              "source_sha256": hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
              "seconds": time.monotonic() - started,
              "claim_ceiling": "Finite structural checks, not a universal root-system theorem."}
    with Path("root-lattices.json").open("x") as stream:
        json.dump(report, stream, indent=2)
        stream.write("\n")
    print(json.dumps(report, sort_keys=True))


==> anc/check_root_numerators.py <==
"""ECS-only: root weak chains versus a dual semimodular descent formula.

Do not import or execute this file on the control-only Mac. The weak-chain
computation uses all comparable pairs, not a labelled maximal-chain formula.
The second computation constructs dual join-irreducible labels independently.
"""

import hashlib
import itertools
import json
import time
from collections import defaultdict
from pathlib import Path

from check_root_lattices import cartan, positive_roots, direct_d_roots


def add(poly, other, scale=1, shift=0):
    for power, coefficient in other.items():
        poly[power + shift] += scale * coefficient


def weak_numerator(roots):
    """Multiply direct weak-chain series by its prescribed denominator."""
    ranks = [sum(root) - 1 for root in roots]
    height = max(ranks)
    lower = [[i for i, x in enumerate(roots)
              if all(a <= b for a, b in zip(x, y))] for y in roots]
    series = [{0: 1}]
    endings = [{0: 1} for _ in roots]
    for length in range(1, height + 2):
        next_endings, total = [], defaultdict(int)
        for j, rank in enumerate(ranks):
            value = defaultdict(int)
            if length == 1:
                value[rank] = 1
            else:
                for i in lower[j]:
                    add(value, endings[i], shift=rank)
            next_endings.append(value)
            add(total, value)
        series.append(total)
        endings = next_endings
    denominator = [{0: 1}]
    for rank in range(height + 1):
        denominator.append(defaultdict(int))
        for k in range(len(denominator) - 1, 0, -1):
            value = defaultdict(int, denominator[k])
            add(value, denominator[k - 1], scale=-1, shift=rank)
            denominator[k] = value
    numerator = {}
    for k in range(height + 2):
        value = defaultdict(int)
        for j in range(min(k, len(denominator) - 1) + 1):
            for a, ca in denominator[j].items():
                add(value, series[k - j], scale=ca, shift=a)
        for a, coefficient in value.items():
            if coefficient:
                numerator[k, a] = coefficient
    assert not any(k > height for k, a in numerator)
    return numerator


def dual_descent(roots):
    rank = len(roots[0])
    elements = [(0,) * rank] + roots
    heights = [sum(x) for x in elements]
    size = len(elements)
    lower = [{i for i, x in enumerate(elements)
              if all(a <= b for a, b in zip(x, y))} for y in elements]
    covers = [[i for i in lower[j] if heights[i] + 1 == heights[j]]
              for j in range(size)]
    uppers = [[j for j in range(size) if i in covers[j]] for i in range(size)]
    meet = {}
    for x, y in itertools.combinations_with_replacement(range(size), 2):
        common = lower[x] & lower[y]
        greatest = max(common, key=lambda i: heights[i])
        assert common <= lower[greatest]
        meet[x, y] = meet[y, x] = greatest
    # Meet-irreducibles in L are join-irreducibles in L*. Decreasing height
    # gives an order-preserving enumeration in L*, with lex tie-breaking.
    irreducibles = sorted((i for i in range(size) if len(uppers[i]) == 1),
                          key=lambda i: (-heights[i], elements[i]))
    labels = {}
    for x, immediate in enumerate(covers):
        for y in immediate:
            labels[x, y] = min(j + 1 for j, a in enumerate(irreducibles)
                              if meet[x, a] == y)
    order = sorted(range(size), key=lambda i: -heights[i])
    intervals_checked = 0
    for start in range(size):
        increasing = [defaultdict(int) for _ in elements]
        increasing[start][0] = 1
        for x in order:
            for last, count in list(increasing[x].items()):
                for y in covers[x]:
                    label = labels[x, y]
                    if label > last:
                        increasing[y][label] += count
        for finish in lower[start]:
            assert sum(increasing[finish].values()) == 1, (start, finish)
            intervals_checked += 1
    top = max(range(size), key=lambda i: heights[i])
    assert len([i for i in range(size) if not uppers[i]]) == 1
    states = [defaultdict(int) for _ in elements]
    states[top][0, 0, 0] = 1
    for x in order:
        for (last, k, power), count in list(states[x].items()):
            for y in covers[x]:
                label = labels[x, y]
                descent = int(last > label)
                states[y][label, k + descent, power + descent * heights[y]] += count
    result = defaultdict(int)
    for (last, k, power), count in states[0].items():
        result[k, power] += count
    return dict(result), intervals_checked


def independent_f4():
    """Standard Euclidean F4 roots, in twice-Euclidean coordinates."""
    roots = set()
    for i in range(4):
        for sign in (-1, 1):
            x = [0] * 4
            x[i] = 2 * sign
            roots.add(tuple(x))
    for i, j in itertools.combinations(range(4), 2):
        for a, b in itertools.product((-1, 1), repeat=2):
            x = [0] * 4
            x[i], x[j] = 2 * a, 2 * b
            roots.add(tuple(x))
    roots.update(itertools.product((-1, 1), repeat=4))
    # a1=e2-e3,a2=e3-e4,a3=e4,a4=(e1-e2-e3-e4)/2.
    simple = [(0, 2, -2, 0), (0, 0, 2, -2),
              (0, 0, 0, 2), (1, -1, -1, -1)]
    answer = set()
    for v in roots:
        d = v[0]
        assert (v[1] + d) % 2 == 0
        a = (v[1] + d) // 2
        assert (v[2] + 2 * a + d) % 2 == 0
        b = (v[2] + 2 * a + d) // 2
        assert (v[3] + 2 * b + d) % 2 == 0
        c = (v[3] + 2 * b + d) // 2
        coefficients = (a, b, c, d)
        assert tuple(sum(coefficients[i] * simple[i][j] for i in range(4))
                     for j in range(4)) == v
        if all(a >= 0 for a in coefficients):
            # The checker orders the short pair before the long pair.
            answer.add(tuple(reversed(coefficients)))
    return answer


def audit(kind, rank, expected):
    roots = positive_roots(cartan(kind, rank))
    assert len(roots) == expected
    independent = "known cardinality"
    if kind == "D":
        assert set(roots) == direct_d_roots(rank)
        independent = "Euclidean e_i +/- e_j"
    elif kind == "F":
        assert set(roots) == independent_f4()
        independent = "48 standard Euclidean F4 roots"
    elif kind == "G":
        assert set(roots) == {(1, 0), (0, 1), (1, 1), (2, 1), (3, 1), (3, 2)}
        independent = "six explicit G2 positive roots"
    first = weak_numerator(roots)
    second, intervals = dual_descent(roots)
    assert first == second, (kind, rank)
    assert all(c > 0 for c in first.values())
    at_one = defaultdict(int)
    for (k, a), c in first.items():
        at_one[k] += c
    return {"type": kind + str(rank), "root_count": len(roots),
            "height": max(sum(x) for x in roots), "independent_roots": independent,
            "strict_R_intervals": intervals, "monomials": len(first),
            "H_at_q1": [at_one[k] for k in range(max(at_one) + 1)],
            "coefficients": [[k, a, c] for (k, a), c in sorted(first.items())],
            "status": "FINITE_PASS"}


if __name__ == "__main__":
    started = time.monotonic()
    cases = [("A", 1, 1), ("A", 3, 6), ("B", 3, 9), ("C", 3, 9)]
    cases += [("D", r, r * (r - 1)) for r in range(4, 9)]
    cases += [("E", 6, 36), ("E", 7, 63), ("E", 8, 120), ("F", 4, 24), ("G", 2, 6)]
    report = {"cases": [audit(*case) for case in cases],
              "seconds": time.monotonic() - started,
              "source_sha256": hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
              "claim_ceiling": "Finite checks supplement the symbolic root-diamond proof."}
    with Path("root-numerators.json").open("x") as stream:
        json.dump(report, stream, indent=2)
        stream.write("\n")
    print(json.dumps({"seconds": report["seconds"],
                      "cases": [{k: v for k, v in x.items() if k != "coefficients"}
                                for x in report["cases"]]}, sort_keys=True))


==> anc/check_type_d_paths.py <==
"""ECS-only: geometric D roots versus a coloured ballot-path formula.

No scientific execution on the control-only Mac. Compare geometric root
dominance, every interval's explicit EL labels, direct weak chains, and words.
"""

import hashlib
import itertools
import json
import time
from collections import defaultdict
from pathlib import Path

from check_root_lattices import cartan, positive_roots
from check_root_numerators import weak_numerator


def geometric_model(rank):
    n = rank - 1
    mapped = {}
    for i in range(rank):
        for j in range(i + 1, rank):
            minus, plus = [0] * rank, [0] * rank
            for k in range(i, j):
                minus[k] = 1
            if j < rank - 1:
                for k in range(i, j):
                    plus[k] = 1
                for k in range(j, rank - 2):
                    plus[k] = 2
                plus[-2] = plus[-1] = 1
                minus_cell = (i + 1, j, 0)
                plus_cell = (i + 1, 2 * n - j, 0)
            else:
                for k in range(i, rank - 2):
                    plus[k] = 1
                plus[-1] = 1
                minus_cell, plus_cell = (i + 1, n, -1), (i + 1, n, 1)
            mapped[tuple(minus)] = minus_cell
            mapped[tuple(plus)] = plus_cell
    roots = positive_roots(cartan("D", rank))
    assert set(mapped) == set(roots)
    assert len(set(mapped.values())) == len(mapped)
    for root, cell in mapped.items():
        assert sum(root) - 1 == cell[1] - cell[0]
    for a, b in itertools.product(roots, repeat=2):
        x, y = mapped[a], mapped[b]
        cell_le = x[0] >= y[0] and x[1] <= y[1]
        if x[2] and y[2] and x[2] != y[2]:
            cell_le = False
        assert cell_le == all(u <= v for u, v in zip(a, b)), (a, b)
    return roots, mapped


def el_numerator(roots, mapped, n):
    zero = (0,) * len(roots[0])
    elements = [zero] + roots
    heights = [sum(x) for x in elements]
    le = [[all(a <= b for a, b in zip(x, y)) for y in elements]
          for x in elements]
    uppers = [[j for j in range(len(elements))
               if le[i][j] and heights[j] == heights[i] + 1]
              for i in range(len(elements))]
    order = sorted(range(len(elements)), key=lambda i: heights[i])
    labels, large = {}, 2 * n + 1
    for x, immediate in enumerate(uppers):
        for y in immediate:
            target = mapped[elements[y]]
            if x == 0:
                label = large if target == (n, n, 1) else target[0]
            else:
                source = mapped[elements[x]]
                if target[0] < source[0]:
                    assert target[1:] == source[1:]
                    label = -target[0]
                else:
                    assert target[1] == source[1] + 1
                    label = large if target[2] == 1 else target[1]
            labels[x, y] = label
    intervals = 0
    for start in order:
        best, rising = {start: ()}, [defaultdict(list) for _ in elements]
        rising[start][-large - 1] = [()]
        for x in order:
            for y in uppers[x]:
                label = labels[x, y]
                if x in best:
                    candidate = best[x] + (label,)
                    if y not in best or candidate < best[y]:
                        best[y] = candidate
                for last, words in list(rising[x].items()):
                    if label > last:
                        rising[y][label].extend(word + (label,) for word in words)
        for finish in range(len(elements)):
            if le[start][finish]:
                sequences = [word for words in rising[finish].values() for word in words]
                assert len(sequences) == 1, (start, finish, sequences)
                assert sequences[0] == best[finish], (start, finish)
                intervals += 1
    states = [defaultdict(int) for _ in elements]
    states[0][-large - 1, 0, 0] = 1
    for x in order:
        for (last, k, power), count in list(states[x].items()):
            for y in uppers[x]:
                label = labels[x, y]
                descent = int(last > label)
                states[y][label, k + descent, power + descent * (heights[x] - 1)] += count
    top = max(order, key=lambda i: heights[i])
    result = defaultdict(int)
    for (last, k, power), count in states[top].items():
        result[k, power] += count
    return dict(result), intervals


def coloured_words(n):
    length, result = 2 * n - 2, defaultdict(int)
    checked = 0
    for bits in itertools.product("LR", repeat=length):
        left = bits.count("L")
        if left >= n:
            continue
        row = column = left + 1
        large_entry = None
        if column == n:
            large_entry = 0
        legal, descent_positions = True, []
        for position, move in enumerate(bits, 1):
            if move == "L":
                row -= 1
                if position == 1 or bits[position - 2] == "R":
                    descent_positions.append(position)
            else:
                column += 1
                if column == n:
                    large_entry = position
            if row < 1 or column > 2 * n - row:
                legal = False
                break
        if not legal:
            continue
        assert large_entry is not None
        power = sum(p - 1 for p in descent_positions)
        k = len(descent_positions)
        result[k, power] += 1
        # Entry is the edge preceding word move p+1. A following R creates
        # one new descent at augmented rank p+1, shifted q exponent p.
        next_move = bits[large_entry] if large_entry < length else None
        extra = int(next_move == "R")
        result[k + extra, power + extra * large_entry] += 1
        checked += 1
    return dict(result), checked


def audit(rank):
    roots, mapped = geometric_model(rank)
    direct = weak_numerator(roots)
    labelled, intervals = el_numerator(roots, mapped, rank - 1)
    words, count = coloured_words(rank - 1)
    assert direct == labelled == words
    assert all(coefficient > 0 for coefficient in direct.values())
    at_one = defaultdict(int)
    for (k, power), coefficient in direct.items():
        at_one[k] += coefficient
    return {"rank": rank, "roots": len(roots), "EL_intervals": intervals,
            "uncoloured_words": count, "monomials": len(direct),
            "H_at_q1": [at_one[k] for k in range(max(at_one) + 1)],
            "coefficients": [[k, power, c] for (k, power), c in sorted(direct.items())],
            "status": "FINITE_PASS"}


if __name__ == "__main__":
    started = time.monotonic()
    report = {"cases": [audit(rank) for rank in range(4, 11)],
              "seconds": time.monotonic() - started,
              "source_sha256": hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
              "claim_ceiling": "Finite cross-check supplements the symbolic EL proof."}
    with Path("type-d-paths.json").open("x") as stream:
        json.dump(report, stream, indent=2)
        stream.write("\n")
    print(json.dumps({"seconds": report["seconds"],
                      "cases": [{k: v for k, v in c.items() if k != "coefficients"}
                                for c in report["cases"]]}, sort_keys=True))


==> anc/test_ballot_formula.py <==
import math
import unittest

from ballot_formula import (
    ballot_numerator,
    direct_q_zeta_numerator,
    enumerate_ballot_words,
    verify_el_labeling,
    verify_lattice_operations,
    verify_root_cell_model,
)


class BallotFormulaTests(unittest.TestCase):
    def test_rank_one_and_small_exact_polynomials(self):
        self.assertEqual(ballot_numerator(1), {(0, 0): 1})
        self.assertEqual(ballot_numerator(2), {(0, 0): 1, (0, 1): 1})
        self.assertEqual(
            ballot_numerator(3),
            {
                (0, 0): 1,
                (0, 1): 2,
                (1, 1): 1,
                (2, 1): 1,
                (2, 2): 1,
            },
        )

    def test_root_cell_model_and_lattice_operations(self):
        for rank in range(1, 11):
            with self.subTest(rank=rank):
                self.assertTrue(verify_root_cell_model(rank))
                self.assertTrue(verify_lattice_operations(rank))

    def test_ballot_word_count_is_central_binomial(self):
        for rank in range(1, 11):
            with self.subTest(rank=rank):
                self.assertEqual(
                    len(enumerate_ballot_words(rank)),
                    math.comb(2 * rank - 2, rank - 1),
                )

    def test_explicit_labeling_is_el_on_every_interval(self):
        for rank in range(1, 11):
            with self.subTest(rank=rank):
                self.assertTrue(verify_el_labeling(rank))

    def test_ballot_formula_matches_q_zeta_definition(self):
        for rank in range(1, 11):
            with self.subTest(rank=rank):
                self.assertEqual(
                    ballot_numerator(rank), direct_q_zeta_numerator(rank)
                )

    def test_sharp_top_t_coefficient(self):
        for rank in range(1, 11):
            with self.subTest(rank=rank):
                numerator = ballot_numerator(rank)
                top_t_degree = max(t_degree for _, t_degree in numerator)
                self.assertEqual(top_t_degree, rank - 1)
                self.assertEqual(
                    {
                        q_degree: coefficient
                        for (q_degree, t_degree), coefficient in numerator.items()
                        if t_degree == top_t_degree
                    },
                    {(rank - 1) * (rank - 2): 1},
                )
                self.assertEqual(
                    sum(numerator.values()), math.comb(2 * rank - 2, rank - 1)
                )
                n = rank - 1
                by_t = {}
                for (_, t_degree), coefficient in numerator.items():
                    by_t[t_degree] = by_t.get(t_degree, 0) + coefficient
                self.assertEqual(
                    by_t,
                    {k: math.comb(n, k) ** 2 for k in range(n + 1)},
                )


if __name__ == "__main__":
    unittest.main()


==> anc/test_endpoint_formulas.py <==
import unittest
from itertools import product


def qadd(a, b):
    out = dict(a)
    for e, c in b.items():
        out[e] = out.get(e, 0) + c
    return {e: c for e, c in out.items() if c}


def qmul(a, b):
    out = {}
    for e1, c1 in a.items():
        for e2, c2 in b.items():
            out[e1 + e2] = out.get(e1 + e2, 0) + c1 * c2
    return {e: c for e, c in out.items() if c}


def qbin(n, k):
    if k < 0 or n < k:
        return {}
    if k == 0:
        return {0: 1}
    return qadd(qbin(n - 1, k),
                {e + n - k: c for e, c in qbin(n - 1, k - 1).items()})


def phi(a, b, d, q_shift=0):
    out = {}
    for nu in range(min(a, b) + 2):
        first = qmul(qbin(a, nu), qbin(b, nu))
        second = qmul(qbin(b - d + 1, nu + 1),
                      qbin(a + d - 1, nu - 1))
        term = qadd(first, {e + d: -c for e, c in second.items()})
        for e, c in term.items():
            key = (nu, e + nu * nu + q_shift * nu)
            out[key] = out.get(key, 0) + c
    return {key: c for key, c in out.items() if c}


def direct_boundary(a, b, d):
    out = {}
    for word in product("LR", repeat=a + b):
        if word.count("L") != a:
            continue
        balance = 0
        if any((balance := balance + (1 if letter == "R" else -1)) > d
               for letter in word):
            continue
        desc = [i + 1 for i in range(a + b - 1)
                if word[i:i + 2] == ("R", "L")]
        key = (len(desc), sum(desc))
        out[key] = out.get(key, 0) + 1
    return out


def direct_trapezoid(r, s):
    out = {}
    for word in product("LR", repeat=s - 2):
        balance = 0
        valid = True
        for letter in reversed(word):
            balance += 1 if letter == "R" else -1
            if balance < 0:
                valid = False
                break
        if not valid or word.count("R") - word.count("L") < s - 2 * r:
            continue
        desc = [i + 1 for i, letter in enumerate(word)
                if letter == "L" and (i == 0 or word[i - 1] == "R")]
        key = (len(desc), sum(j - 1 for j in desc))
        out[key] = out.get(key, 0) + 1
    return out


class EndpointFormulaTests(unittest.TestCase):
    def test_one_boundary_formula(self):
        for a in range(6):
            for b in range(6):
                for d in range(6):
                    if b <= a + d:
                        got = phi(a, b, d)
                        expected = direct_boundary(a, b, d)
                        self.assertEqual(got, expected, (a, b, d))

    def test_trapezoid_endpoint_decomposition(self):
        for r in range(1, 6):
            for s in range(2 * r, 2 * r + 5):
                got = {(0, 0): 1}
                m = s - 2
                for a in range(1, r):
                    b, d = m - a, m - 2 * a
                    for key, value in phi(a, b, d).items():
                        got[key] = got.get(key, 0) + value
                    corr = phi(a - 1, b, d + 1, q_shift=1)
                    for (nu, e), value in corr.items():
                        got[(nu + 1, e)] = got.get((nu + 1, e), 0) + value
                        got[(nu, e)] = got.get((nu, e), 0) - value
                got = {key: value for key, value in got.items() if value}
                self.assertEqual(got, direct_trapezoid(r, s), (r, s))


if __name__ == "__main__":
    unittest.main()

